Approaches for approximate additivity of the Holevo information of quantum channels

We study quantum channels that are close to another channel with weakly additive Holevo information and derive upper bounds on their classical capacity. Examples of channels with weakly additive Holevo information are entanglement-breaking channels, unital qubit channels, and Hadamard channels. Related to the method of approximate degradability, we define approximation parameters for each class above that measure how close an arbitrary channel is to satisfying the respective property. This gives us upper bounds on the classical capacity in terms of functions of the approximation parameters, as well as an outer bound on the dynamic capacity region of a quantum channel. Since these parameters are defined in terms of the diamond distance, the upper bounds can be computed efficiently using semidefinite programming (SDP). We exhibit the usefulness of our method with two example channels: a convex mixture of amplitude damping and depolarizing noise, and a composition of amplitude damping and dephasing noise. For both channels, our bounds perform well in certain regimes of the noise parameters in comparison to a recently derived SDP upper bound on the classical capacity. Along the way, we define the notion of a generalized channel divergence (which includes the diamond distance as an example), and we prove that for jointly covariant channels these quantities are maximized by purifications of a state invariant under the covariance group. This latter result may be of independent interest.

==> anc/amp_damp.m <==
function [T,K] = amp_damp(p)
% [T] = amp_damp(p)
% Computes the Choi operator of the qubit amplitude damping channel with
% amplitude damping parameter p.
% Required packages: none

K1 = [1,0; 0, sqrt(1-p)];
K2 = [0, sqrt(p); 0, 0];

K = {K1,K2};

I = eye(2);
phi = [1;0;0;1];
Phi = phi*phi';

T = kron(I,K1)*Phi*kron(I,K1)' + kron(I,K2)*Phi*kron(I,K2)';
end


==> anc/amp_damp_EB_parameter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40827,       1245]
NotebookOptionsPosition[     39281,       1189]
NotebookOutlinePosition[     39622,       1204]
CellTagsIndexPosition[     39579,       1201]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", " ", "the", " ", "Lagrangian"}], ",", " ", 
   RowBox[{
   "with", " ", "Lagrange", " ", "multipliers", " ", "m1", " ", "and", " ", 
    "m2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713010166634694*^9, 3.713010181330875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "r", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "p"}], "]"}]}], "-", 
       RowBox[{"p", "*", "q2"}]}], ")"}]}], "-", 
    RowBox[{"m1", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "-", 
       RowBox[{"q1", "*", "q2"}]}], ")"}]}], "-", 
    RowBox[{"m2", "*", 
     RowBox[{"(", 
      RowBox[{"r", "-", "1", "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712684521148193*^9, 3.71268456571074*^9}, 
   3.712686958844202*^9, {3.713014707195815*^9, 3.7130147150032043`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Determine", " ", "the", " ", "critical", " ", "points"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7130101903772984`*^9, 3.713010198498918*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"L", ",", "q1"}], "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"L", ",", "q2"}], "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"L", ",", "r"}], "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"L", ",", "m1"}], "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"L", ",", "m2"}], "]"}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q1", ",", "q2", ",", "r", ",", "m1", ",", "m2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7126851715068607`*^9, 3.7126852116659317`*^9}, {
   3.712685416531783*^9, 3.712685429571241*^9}, {3.712839304762464*^9, 
   3.71283935074043*^9}, {3.712839479107319*^9, 3.712839481943235*^9}, 
   3.7130101888835697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"8", " ", "p"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]], " ", "p"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        FractionBox["128", 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"384", " ", "p"}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"216", " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"200", " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"32", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"98", " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"56", " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"18", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]]}], ")"}]}]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"14", "-", 
        RowBox[{"8", " ", "p"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]], " ", "p"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]], " ", 
         SuperscriptBox["p", "2"]}], "-", 
        FractionBox["192", 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"512", " ", "p"}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"232", " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"248", " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"48", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"98", " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"32", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"56", " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"18", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]]}], ")"}]}]}], ",", 
    RowBox[{"r", "\[Rule]", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "p"}], "+", 
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "3"]}]}], ")"}]}], 
      RowBox[{"16", "-", 
       RowBox[{"32", " ", "p"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       SuperscriptBox["p", "4"]}]]}], ",", 
    RowBox[{"m1", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]]}], "+", "p"}], ")"}]}]}], ",", 
    RowBox[{"m2", "\[Rule]", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]]}], "+", 
        RowBox[{"2", " ", "p"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        FractionBox["128", 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"352", " ", "p"}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"192", " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "+", 
        FractionBox[
         RowBox[{"32", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "3"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"72", " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "4"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"50", " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "5"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "p"}]], " ", 
          SuperscriptBox["p", "6"]}], 
         RowBox[{"16", "-", 
          RowBox[{"32", " ", "p"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "3"]}], "+", 
          SuperscriptBox["p", "4"]}]]}], ")"}]}]}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.71268521222357*^9, 3.7126854346623497`*^9, 3.71268700780527*^9, 
   3.712838883955277*^9, 3.712839353941575*^9, 3.712839411365633*^9, 
   3.712839483275881*^9, 3.712926583480123*^9, 3.7129499080654087`*^9, 
   3.713009577366726*^9, {3.713010205352118*^9, 3.713010224368503*^9}, 
   3.7130147355371847`*^9, 3.7131008030183487`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Assign", " ", "the", " ", "variables"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713010276952577*^9, 3.713010283619587*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"8", " ", "p"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "p"}]], " ", "p"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "p"}]], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      FractionBox["128", 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"384", " ", "p"}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"216", " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"98", " ", 
        SuperscriptBox["p", "4"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "4"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"56", " ", 
        SuperscriptBox["p", "5"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"18", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "5"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["p", "6"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "6"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7126854721315203`*^9, 3.712685477924515*^9}, {
  3.713014758655188*^9, 3.713014787437497*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]]}], ")"}], " ", "p"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]]}]}], ")"}], " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]]}]}], ")"}], " ", 
      SuperscriptBox["p", "3"]}], "+", 
     SuperscriptBox["p", "4"]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", "p"}], "+", 
     SuperscriptBox["p", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.712685478340762*^9, 3.712687012851963*^9, 3.712838884023584*^9, 
   3.7129265835297117`*^9, 3.7129499081122437`*^9, 3.7130095774657173`*^9, 
   3.71301025022604*^9, {3.713014761057447*^9, 3.713014788672968*^9}, 
   3.713100803119787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"14", "-", 
      RowBox[{"8", " ", "p"}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "p"}]], " ", "p"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["p", "2"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "p"}]], " ", 
       SuperscriptBox["p", "2"]}], "-", 
      FractionBox["192", 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"512", " ", "p"}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"232", " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"248", " ", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "-", 
      FractionBox[
       RowBox[{"48", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"98", " ", 
        SuperscriptBox["p", "4"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "4"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"56", " ", 
        SuperscriptBox["p", "5"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"18", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "5"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["p", "6"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "6"]}], 
       RowBox[{"16", "-", 
        RowBox[{"32", " ", "p"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["p", "3"]}], "+", 
        SuperscriptBox["p", "4"]}]]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712685482946166*^9, 3.712685498868658*^9}, 
   3.713014799967008*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", "p"}]]}], ")"}], " ", "p"}], "+", 
      SuperscriptBox["p", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"4", " ", "p"}], "+", 
      SuperscriptBox["p", "2"]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.7126854994859953`*^9, 3.712687013921818*^9, 
  3.712838884065361*^9, 3.7129265835592546`*^9, 3.712949908195166*^9, 
  3.713009577598937*^9, 3.713010251701045*^9, 3.713014801165112*^9, 
  3.7131008032535477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"8", " ", "p"}], "+", 
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "p"}]], " ", 
        SuperscriptBox["p", "3"]}]}], ")"}]}], 
    RowBox[{"16", "-", 
     RowBox[{"32", " ", "p"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["p", "3"]}], "+", 
     SuperscriptBox["p", "4"]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.712685514286622*^9, 3.712685520051915*^9}, 
   3.713014812829702*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"8", " ", "p"}], "+", 
     SuperscriptBox["p", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox[
         RowBox[{"1", "-", "p"}]]}], ")"}], " ", 
      SuperscriptBox["p", "3"]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", "p"}], "+", 
     SuperscriptBox["p", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.712685525187747*^9, 3.712687017664625*^9, 
  3.7128388841129923`*^9, 3.712926583585724*^9, 3.7129499082802553`*^9, 
  3.713009577632193*^9, 3.713010254713709*^9, 3.713014813777852*^9, 
  3.713100803283576*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Computing", " ", "the", " ", "resulting", " ", "objective", " ", 
   "function", " ", "obj"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7130105713823357`*^9, 3.713010581157119*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"obj", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "r", "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "p"}], "]"}]}], "-", 
      RowBox[{"p", "*", "q2"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712685583171976*^9, 3.712685586100074*^9}, {
  3.712685682004765*^9, 3.712685682692696*^9}, {3.713010289668046*^9, 
  3.713010290030568*^9}, {3.7130148202680473`*^9, 3.713014825356263*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "-", "p"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "4"}], "+", 
   RowBox[{"4", " ", "p"}], "+", 
   SuperscriptBox["p", "2"]}]]], "Output",
 CellChangeTimes->{3.712685682962181*^9, 3.712687025950348*^9, 
  3.712838884158196*^9, 3.712926583611964*^9, 3.7129499083571663`*^9, 
  3.713009577733572*^9, 3.713010256295542*^9, 3.713010291048663*^9, 
  3.713014826205288*^9, 3.713100803419187*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Plot", " ", "of", " ", "obj"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713010557785449*^9, 3.713010569029571*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"obj", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71301026360306*^9, 3.7130102952356462`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAASmXo0cDpVT6YHwv1///fPwRDGnDf
GTQ/X/Nhynz93z8zn5icsxlEP4xIV6z5+t8/S83Xsp0ZVD8rhBeW8/XfP1dk
972SGWQ/YpjEAOjr3z/dL4dDjRl0P+nCgzHT198/oBVPhooZhD+Caif2sq/f
P4EIsyeJGZQ/NHZauJdf3z9YWaGv8PGkP3leqqGOst4/C/+BXEcerz+zVh03
xhHePyVR7ujDi7Q/uoAjiNt03T93zjk/mPS5P1C5RRdpy9w/F7QR3gEBvz94
iVOy9y3cP7biQ8zPPMI/ivTFUxKE2z/Cap0bWezEP6QJEd363do/9SY9D61t
xz8xsB8yp0PaPwL5qxAbJco/FOKSse6c2T82/2C2U67MP6yZxLLYAdk/zIQ0
zsYqzz8uY4b6TWrYPx+Q6/mp7tA/FFUjXWbG1z/r99/e1TDSP7K1rPrqLdc/
pOq7yg6O0z82BopyF4nWPw4dp+/k5NQ/MHQFRLTn1T+MabVmoCTWP72bJiWJ
UdU/9kCr5Gh/1z9meTax/q7UP3QyxLQWw9g/4FDpMI4X1D/frsSL0SHaPx03
+IG1c9M/+2rUmyl62z+464IvDNPSPytBB/5mu9w/NrJDc0w90j9HoiFnsRfe
PwUAV3sHm9E/dx1fIuFc3z9xJBzbjQPRPyzsVQvXTeA/UB7TEQdv0D8TD/AI
xPrgPw4DucSbm88/BL+bryOc4T+qtGwAZW7OP2s0u9kJS+I/aSQQWXAnzT+r
SWKgvvbiP3QPpSjG5cs/9esaEOaW4z+oVgEA+bjKP7VTRwOUROQ/wPyBYLZx
yT9/SIWftObkP5aQiV4EP8g/Id1K2KOF5T8RAQCxAxHHPzo3hJQZMuY/gtFD
dYbHxT9cHs/5AdPmP1AWbSUjksQ/9cqN4nCB5z/D2LrlN0DDP5gEXnRSJOg/
NCr1vOcBwj8T3rWiAsToP3g5sh3LxsA/BX2BVDlx6T9uLfZjBdq+PwCpXq/i
Euo/c6ubt8xLvD9SCejd3H/qPxTi80s9jbo/yl5/kA==
        "]], 
       LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAAFNURVhaF6j8KfPwntXe6P70riAgR
bus/VtETpISqtj8RSnIsgg7sPzQfePwR+7M/3C3Q03m87D+ojvagnP2wP7Ce
PyTkXu0/ORxXL4w2rD9drzYRHf7tPwxboxgJVaY/gIWhgdyq7j/sTZDqrDSf
P63oHZsOTO8/eEMAPimmkT+InYVg3k7vP/GsV8F9ZpE/ZFLtJa5R7z/xBsjP
ryaRPxy8vLBNV+8/KP0pmaqmkD+Kj1vGjGLvP3/nH8TYSY8/aDaZ8Qp57z/C
I4BgPjSLPyKEFEgHpu8/Xk98rgbEgj/+OHwN16jvP+hjKsFpOYI/2e3j0qar
7z94G7H8UK6BP5BXs11Gse8/mjhB7p6WgD//KlJzhbzvP7WVwXilwXw/3NGP
ngPT7z9MkSfFCK9zP7iG92PT1e8/tlW1tDOGcj+UO18po9jvPzwKahW2W3E/
S6UutELe7z8QtGA/1AJuP7p4zcmB6e8/irdKovtoZD+WLTWPUezvP05N8iyt
9mE/ceKcVCHv7z9kJM7FoP1ePyhMbN/A9O8/hZlRgtf3VD8EAdSkkPfvP4K6
AbdkvE8/4LU7amD67z/XRSRXMmNFP7xqoy8w/e8/VTK4MJqyNT+XHwv1///v
P3rkRqcm6FU+q+zwlA==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$370#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.4999999897959184}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.713010270135941*^9, 3.7130102959364767`*^9}, 
   3.713014832568417*^9, 3.713100803893922*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "obj", " ", "is", " ", "always", " ", "greater", 
   " ", "than", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}], "/", "2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713010677511859*^9, 3.713010689861988*^9}, {
  3.713100821582653*^9, 3.7131008238064337`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"obj", "\[GreaterEqual]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "/", "2"}]}], "&&", 
   RowBox[{"0", "\[LessEqual]", "p", "\[LessEqual]", "1"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.713010322259972*^9, 3.713010368516149*^9}, {
  3.713014845884651*^9, 3.713014848060079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"0", "\[LessEqual]", "p", "<", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}]}]}], "||", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}]}], "<", "p", "\[LessEqual]", "1"}]}]], "Output",
 CellChangeTimes->{{3.713010347085349*^9, 3.7130103693217297`*^9}, 
   3.713014989184595*^9, 3.713100804134582*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox["2"]}], ")"}], " ", "is", " ", "a", " ", "root", " ", "of", " ", 
   "the", " ", "denominator", " ", "and", " ", "needs", " ", "to", " ", "be", 
   " ", "checked", " ", "seperately"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713010692309692*^9, 3.7130107297665586`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"obj", ",", 
   RowBox[{"p", "->", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}], ")"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713010410931271*^9, 3.7130104220366573`*^9}, {
  3.713010630101955*^9, 3.713010632453867*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]]}], ")"}]}], 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"6", "-", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]}]]}]]}]], "Output",
 CellChangeTimes->{3.7130104227534637`*^9, 3.713010776136973*^9, 
  3.713014991935465*^9, 3.713100804546988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]]}], ")"}]}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"6", "-", 
        RowBox[{"4", " ", 
         SqrtBox["2"]}]}]]}]]}], "\[GreaterEqual]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}]}]}], ")"}], "/", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.713010642770349*^9, 3.713010662309692*^9}, {
  3.7130150006213303`*^9, 3.713015004413122*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.713010662903699*^9, 3.7130107842319202`*^9, 
  3.713015005199119*^9, 3.713100804622704*^9}]
}, Open  ]]
},
WindowSize->{1179, 867},
WindowMargins->{{Automatic, 332}, {75, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 302, 7, 34, "Input"],
Cell[863, 29, 817, 25, 34, "Input"],
Cell[1683, 56, 197, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[1905, 64, 922, 25, 34, "Input"],
Cell[2830, 91, 14894, 430, 526, "Output"]
}, Open  ]],
Cell[17739, 524, 175, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[17939, 531, 4439, 134, 237, "Input"],
Cell[22381, 667, 1135, 36, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23553, 708, 4393, 133, 237, "Input"],
Cell[27949, 843, 802, 24, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28788, 872, 745, 23, 69, "Input"],
Cell[29536, 897, 738, 22, 63, "Output"]
}, Open  ]],
Cell[30289, 922, 234, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[30548, 931, 528, 13, 32, "Input"],
Cell[31079, 946, 612, 18, 60, "Output"]
}, Open  ]],
Cell[31706, 967, 166, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[31897, 974, 208, 5, 34, "Input"],
Cell[32108, 981, 3462, 73, 236, "Output"]
}, Open  ]],
Cell[35585, 1057, 367, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[35977, 1070, 374, 10, 32, "Input"],
Cell[36354, 1082, 481, 15, 39, "Output"]
}, Open  ]],
Cell[36850, 1100, 405, 9, 44, "Input"],
Cell[CellGroupData[{
Cell[37280, 1113, 343, 10, 44, "Input"],
Cell[37626, 1125, 571, 21, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38234, 1151, 884, 31, 95, "Input"],
Cell[39121, 1184, 144, 2, 32, "Output"]
}, Open  ]]
}
]
*)



==> anc/amp_damp_feasible_Z.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8381,        290]
NotebookOptionsPosition[      7221,        247]
NotebookOutlinePosition[      7556,        262]
CellTagsIndexPosition[      7513,        259]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Auxiliary", " ", "function"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.711908821422967*^9, 3.711908835456308*^9}, {
  3.711908869888872*^9, 3.711908870976801*^9}, {3.713177303945854*^9, 
  3.713177307113915*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", " ", "=", " ", 
   RowBox[{"1", "-", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "-", "p"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711908367618417*^9, 3.711908378910524*^9}, 
   3.711908889057591*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Choi", " ", "operator", " ", "of", " ", "amplitude", " ", "damping", " ", 
   "channel"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.711908838560206*^9, 3.711908846416677*^9}, {
  3.713177308931774*^9, 3.713177320492573*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "p"}], "]"}]},
      {"0", "0", "0", "0"},
      {"0", "0", "p", "0"},
      {
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "p"}], "]"}], "0", "0", 
       RowBox[{"1", "-", "p"}]}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7119088500528793`*^9, 3.711908892417295*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Choi", " ", "operator", " ", "of", " ", "the", " ", "identity", " ", 
   "channel"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.711908811122863*^9, 3.711908819312626*^9}, {
  3.7131773121391983`*^9, 3.7131773234335127`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "1"},
      {"0", "0", "0", "0"},
      {"0", "0", "0", "0"},
      {"1", "0", "0", "1"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711908793503964*^9, 3.711908808640605*^9}, 
   3.7119088960332527`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Guess", " ", "for", " ", "feasible", " ", "Z"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.711908915678219*^9, 3.711908919825016*^9}, {
  3.713177315524851*^9, 3.713177317485402*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z", " ", "=", " ", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"q", "^", "2"}], "/", "p"}], "0", "0", "q"},
      {"0", 
       RowBox[{"p", "-", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "/", "p"}]}], "0", "0"},
      {"0", "0", "0", "0"},
      {"q", "0", "0", "p"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7119083834754677`*^9, 3.711908432782632*^9}, 
   3.71190889881734*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Verify", " ", "that", " ", "Z", " ", "is", " ", "indeed", " ", 
   "positive"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.711908903405469*^9, 3.7119089221134663`*^9}, {
  3.713177327208302*^9, 3.713177328876296*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "Z", "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "-", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "+", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"]}], "}"}]], "Output",
 CellChangeTimes->{3.711908508151764*^9, 3.711908928950623*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "-", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"], "\[GreaterEqual]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.711908743128498*^9, 3.71190875180866*^9}}],

Cell[BoxData[
 RowBox[{"0", "<", "p", "\[LessEqual]", "1"}]], "Output",
 CellChangeTimes->{3.711908752282216*^9, 3.7119089305916443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "+", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"], "\[GreaterEqual]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.71190875827254*^9, 3.711908762080689*^9}}],

Cell[BoxData[
 RowBox[{"0", "<", "p", "\[LessEqual]", "1"}]], "Output",
 CellChangeTimes->{3.711908762475844*^9, 3.71190893225393*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Verify", " ", "that", " ", "Z"}], " ", "\[GreaterEqual]", " ", 
   RowBox[{"J", " ", "-", " ", "A"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.711908937442216*^9, 3.711908947441567*^9}, {
  3.7131773359416313`*^9, 3.713177338684827*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"Z", "-", 
   RowBox[{"(", 
    RowBox[{"J", "-", "A"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711908951822526*^9, 3.711908960833555*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "-", "p"}]]}], ")"}], "2"], "p"], ",", "p", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "+", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"]}], "}"}]], "Output",
 CellChangeTimes->{3.711908962147303*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "-", "p"}]]}], "+", "p", "+", 
     SuperscriptBox["p", "2"]}], "p"], "\[GreaterEqual]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.711908969217997*^9, 3.711908977521583*^9}}],

Cell[BoxData[
 RowBox[{"0", "<", "p", "\[LessEqual]", "1"}]], "Output",
 CellChangeTimes->{3.7119089781108522`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Value", " ", "of", " ", "the", " ", "SDP", " ", "is", " ", "given", " ", 
    "by", " ", "twice", " ", "the", " ", "largest", " ", "eigenvalue", " ", 
    "of", " ", "marginal", " ", "of", " ", "Z", " ", "on", " ", "first", " ", 
    "system"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "equal", " ", "to", " ", "p", "*", "Id"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7119089838914213`*^9, 3.711909001713544*^9}, {
  3.711909098050089*^9, 3.711909136162512*^9}}]
},
WindowSize->{808, 911},
WindowMargins->{{504, Automatic}, {24, Automatic}},
FrontEndVersion->"10.2 for Linux x86 (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 263, 5, 32, "Input"],
Cell[824, 27, 252, 7, 32, "Input"],
Cell[1079, 36, 277, 6, 32, "Input"],
Cell[1359, 44, 480, 14, 82, "Input"],
Cell[1842, 60, 276, 6, 32, "Input"],
Cell[2121, 68, 348, 10, 80, "Input"],
Cell[2472, 80, 235, 5, 32, "Input"],
Cell[2710, 87, 491, 15, 80, "Input"],
Cell[3204, 104, 269, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[3498, 114, 85, 2, 32, "Input"],
Cell[3586, 118, 506, 16, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4129, 139, 328, 10, 66, "Input"],
Cell[4460, 151, 137, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4634, 158, 349, 11, 66, "Input"],
Cell[4986, 171, 134, 2, 32, "Output"]
}, Open  ]],
Cell[5135, 176, 301, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[5461, 186, 202, 5, 32, "Input"],
Cell[5666, 193, 490, 17, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6193, 215, 350, 11, 66, "Input"],
Cell[6546, 228, 115, 2, 32, "Output"]
}, Open  ]],
Cell[6676, 233, 541, 12, 77, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/approx_close_hadamard.m <==
function [x,G] = approx_close_hadamard(T,dim,S)
% [x,G] = approx_close_hadamard(T,dim,S) 
% Computes the upper bound in Lemma III.10 on the Hadamard parameter
% defined in Def. III.9, which is given by the normalized diamond norm 
% between the channel T:A->B (in Choi form, with
% dim = [|A|,|B|]) to the closest Hadamard channel with set S, whose
% corresponding Gamma matrix is stored in G.
% Required packages: quantinf, yalmip

a = dim(1);
b = dim(2);

d = a;
Ia = eye(a);
Ib = eye(b);
if (nargin < 3)
    S = eye(d);
end

% G is the Gamma matrix used in the Hadamard multiplication representation
G = sdpvar(b,b,'hermitian','complex');
m = sdpvar(1,1,'full','real');
Z = sdpvar(a*b,a*b,'hermitian','complex');

choi = zeros(a*b,a*b);
for i=1:a
    for j=1:a
        for k=1:b
            for l=1:b
                choi = choi + G(l,k)*(S(:,k)'*Ia(:,i))*(Ia(:,j)'*S(:,l))* tensor(Ia(:,i)*Ia(:,j)',Ib(:,k)*Ib(:,l)');
            end
        end
    end
end

cstr = [...
    Z >= 0,... 
    TrX(Z,2,[a,b]) <= m* eye(a),...
    Z >= T - choi,...
    G >= 0,...
    diag(G) == ones(b,1)...
    ];
obj = m;
opt = sdpsettings('solver','sedumi','verbose',0);

solvesdp(cstr,obj,opt);

x = double(m);
G = double(G);
end


==> anc/approx_had_deg.m <==
function [eps,Xi] = approx_had_deg(T,dim)
% [eps,Xi] = approx_had(T,dim,verbose,solver) 
% Computes the Hadamard parameter defined in Definition III.12 for a given channel T. 
% The SDP is based on the one computing the approximate degradability parameter
% by Sutter et al. [arXiv:1412.0980]. The Hadamard parameter is obtained by
% adding the constraint that the approximate degrading channel has a PPT
% Choi operator, which is stored in Xi. If |B|*|E|<=6, this is equivalent
% to the degrading channel being entanglement-breaking.
% Required packages: quantinf, yalmip

a = dim(1);
b = dim(2);
[Tc,e] = complement(T,[a,b]);

Z = sdpvar(a*e,a*e,'hermitian','complex');
Xi = sdpvar(b*e,b*e,'hermitian','complex');
m = sdpvar(1,1,'full','real');

T_op = chanconv(T,'choi','linop',dim);
% Based on the code of chanconv by Toby Cubitt (see
% http://www.dr-qubit.org/matlab/chanconv.m), the reshape - permute -
% reshape command chain implements the Gamma involution that maps a Choi
% operator to its transfer matrix (i.e., linear operator representation;
% see, e.g., Section 2.3 in
% https://www-m5.ma.tum.de/foswiki/pub/M5/Allgemeines/MichaelWolf/QChannelLecture.pdf).
% Since Xi is an SDP variable, we cannot directly apply chanconv.
Xi_op = reshape(permute(reshape(Xi,[e,b,e,b]),[1,3,2,4]),e^2,b^2);

cstr = [
    Z >= 0,...
    Xi >= 0,...
    TrX(Xi,2,[b,e]) == eye(b),...
    TrX(Z,2,[a,e]) <= m*eye(a),...
    Z >= Tc - reshape(permute(reshape(Xi_op*T_op,[e,e,a,a]),[1,3,2,4]),a*e,a*e),
    Tx(Xi,2,[b,e]) >= 0
    ];
obj = m;
opt = sdpsettings('verbose',0,'solver','sedumi');
solvesdp(cstr,obj,opt);
    
eps = double(m);
% Note that we are computing the Hadamard parameter directly, 
% which involves a factor 1/2 in front of the diamond norm.
Xi = double(Xi);
end


==> anc/approx_ppt.m <==
function [res,Y,Z] = approx_ppt(X,dim)
% [res,Y,Z] = approx_ppt(X,dim)
% Computes the normalized diamond norm between the channel X:A->B (in Choi form, with
% dim = [|A|,|B|]) and the closest channel with PPT Choi operator, which is stored in Y.
% If |A|*|B| <= 6, this is equivalent to finding the closest
% entanglement-breaking channel.
% Required packages: quantinf, yalmip

a=dim(1); 
b = dim(2);
Z = sdpvar(a*b,a*b,'hermitian','complex');
Y = sdpvar(a*b,a*b,'hermitian','complex');
m = sdpvar(1,1,'full','real');
cstr = [Z >= 0, Z >= X-Y, TrX(Z,2,[a,b]) <= m*eye(a), Y>= 0, TrX(Y,2,[a,b]) == eye(a), Tx(Y,2,[a,b])>=0];
obj = m;
opt = sdpsettings('verbose',0,'solver','sedumi');
solvesdp(cstr,obj,opt);

res = double(m);
Y = double(Y);
Z = double(Z);
end


==> anc/complement.m <==
function [S,e] = complement(R,dim)
% [S,e] = complement(R,dim)
% Purifies Rab with purifying system E of dimension e=|E| and, computes Rae.
% Required packages: quantinf

a = dim(1);
b = dim(2);

p = purification(R);
e = length(p)/(a*b);

S = TrX(p,2,[a,b,e]);
end



==> anc/compute_hol_info.m <==
function [res,st_dev] = compute_hol_info(T,dim,iter)
% [res,st_dev] = compute_hol_info(T,dim,iter)
% Computes the Holevo information of the channel T:A->B, given in Choi
% form, where dim = [|A|,|B|].
% iter (default value: 10) is the number of iterations in the optimization,
% and the standard deviation of the different results is stored in st_dev.
% Required packages: quantinf

% Written by Felix Leditzky, 2017. Feel free to use this code in your research.

if (nargin<3)
    iter = 10;
end

a = dim(1);
k = (a^3);
res_iter = zeros(1,iter);
for j=1:iter
    psi = randPsi(k);
    [x,f] = fminunc(@(psi) -aux_hol_inf(T,dim,psi),[real(psi);imag(psi)],optimoptions('fminunc','Display','iter'));
    res_iter(j) = -f;
end
res = max(res_iter);
st_dev = std(res_iter);
end

function x = aux_hol_inf(T,dim,psi)
% Idea: generate a classical-quantum (c-q) state by measuring the first
% system of a bipartite system A'A. Holevo information is achieved on c-q
% states where |X| = |A|^2, so |A'| = |A|^2. Optimizing over (unnormalized)
% pure states allows us to use fminunc (faster).

a = dim(1);
k = (a^3);
psi = psi(1:k,1) + 1i*psi(k+1:2*k,1);
psi = psi/norm(psi);
Psi = psi*psi';

% U is a matrix of basis vectors defining a projective measurement. Due to
% optimization, it suffices to choose computational basis here.
U = eye(a*a);

% K{j} are the Kraus operators of the measurement channel
for j=1:a*a
    v = U(:,j);
    K{j} = kron(v*v',eye(a));
end

% Measure the A' system to get a c-q state Rxa = \sum_x p_j R_j on systems
% XA, and send A through the channel T to obtain ensemble of states S{j}
% with probabilities p(j).
Rxa = applychan(K,Psi,'kraus');
p = zeros(a*a,1);
S = cell(a*a,1);
for j=1:a*a
    v = U(:,j);
    % R is the (pure, unnormalized) quantum state R_j in the c-q state Rxa
    % above.
    R = kron(v',eye(a))*Rxa*kron(v,eye(a));
    p(j) = trace(R);
    R = R/trace(R);
    % Apply channel T to (normalized) state R.
    S{j} = applychan(T,R,'choi',dim);
end

% Call holevo_inf that computes Holevo information of ensemble {p, S}.
x = holevo_inf(p,S);
end


==> anc/dephasing.m <==
function [T,K] = dephasing(p,str)
% [T] = dephasing(p,str)
% Computes the Choi operator of the dephasing channel with 
% dephasing parameter p, where str is either X, Y, or Z.
% If no str is given, Z dephasing is assumed.
% Required packages: none

if (nargin < 2)
    str = 'Z';
end

K1 = sqrt(1-p)*eye(2);

if (strcmp(str,'Z'))
    K2 = sqrt(p)*[1,0;0,-1];
elseif (strcmp(str,'X'))
    K2 = sqrt(p)*[0,1;1,0];
elseif (strcmp(str,'Y'))
    K2 = sqrt(p)*[0,-1i;1i,0];
else
    error('Unknown dephasing error operator (must be one of X, Y, or Z).')
end

K = {K1,K2};

I = eye(2);
phi = [1;0;0;1];
Phi = phi*phi';

T = kron(I,K1)*Phi*kron(I,K1)' + kron(I,K2)*Phi*kron(I,K2)';
end



==> anc/depolarizing.m <==
function [J] = depolarizing(p)
% [T] = depolarizing(p)
% Computes the Choi operator of the depolarizing channel with depolarizing parameter p.
% Required packages: none

phi = [1;0;0;1];
Phi = phi*phi';
X = [0,1;1,0];
Y = [0,-1i; 1i,0];
Z = [1,0;0,-1];
I = eye(2);
J = (1-p)*Phi + p/3*(kron(I,X)*Phi*kron(I,X)' + kron(I,Y)*Phi*kron(I,Y)' + kron(I,Z)*Phi*kron(I,Z)');
end


==> anc/diamond_norm.m <==
function [res,Z] = diamond_norm(X,Y,dim)
% [res] = diamond_norm(X,Y,dim)
% Computes the normalized diamond norm of the difference of two channels X,Y:A->B
% given in Choi form, with dim = [|A|,|B|].
% Required packages: quantinf, yalmip

a=dim(1); 
b = dim(2);
Z = sdpvar(a*b,a*b,'hermitian','complex');
m = sdpvar(1,1,'full','real');
cstr = [Z >= 0, Z >= X-Y, TrX(Z,2,[a,b]) <= m*eye(a)];
obj = m;
opt = sdpsettings('verbose',0,'solver','sedumi');
solvesdp(cstr,obj,opt);

res = double(m);
Z = double(Z);
end


==> anc/holevo_inf.m <==
function x = holevo_inf(p,S)
% x = holevo_inf(p,S)
% Computes the Holevo information of an ensemble {p,S}
% Required packages: quantinf

d = length(S{1});
R = zeros(d,d);
av = 0;
for j=1:length(p)
    R = R + p(j)*S{j};
    av = av + p(j)*VNent(S{j});
end

x = real(VNent(R) - av);
end

==> anc/readme.txt <==
Matlab and Mathematica files used for the paper "Approaches for approximate additivity of the Holevo information of quantum channels" (arXiv:1709.01111) by Felix Leditzky, Eneet Kaur, Nilanjana Datta, Mark M. Wilde

To run the MATLAB code, you need the following two packages:
*) quantinf (available from http://www.dr-qubit.org/matlab.html)
*) YALMIP (available from https://yalmip.github.io/)

List of files:

Mathematica notebooks
*) amp_damp_EB_parameter.nb
Used in proving the lower bound on the entanglement-breaking parameter of the amplitude damping channel in Prop. IV.3.
*) amp_damp_feasible_Z.nb
Used to show feasibility of the Z operator used in the proof of Prop. IV.1.

MATLAB files
*) amp_damp.m
Generates the Choi operator of the amplitude damping channel
*) approx_close_hadamard.m
Computes the Hadamard parameter from Lem. III.10 for given S.
*) approx_had_deg.m
Computes the Hadamard parameter from Def. III.12
*) approx_ppt.m
Computes the entanglement-breaking parameter from Def. III.6 if |A|*|B| <= 6
*) complement.m
Computes the complementary state (channel) of a given bipartite state (channel in Choi form)
*) compute_hol_info.m
Computes the Holevo information of a channel
*) dephasing.m
Generates the Choi operator of a dephasing channel
*) depolarizing.m
Generates the Choi operator of a depolarizing channel
*) diamond_norm.m
Computes the normalized diamond distance of two channels
*) holevo_inf.m
Computes the Holevo quantity of a given quantum state ensemble

